Explainer-guided Targeted Adversarial Attacks against Binary Code Similarity Detection Models

Binary code similarity detection (BCSD) serves as a fundamental technique for various software engineering tasks, e.g., vulnerability detection and classification. Attacks against such models have therefore drawn extensive attention, aiming at misleading the models to generate erroneous predictions. Prior works have explored various approaches to generating semantic-preserving variants, i.e., adversarial samples, to evaluate the robustness of the models against adversarial attacks. However, they have mainly relied on heuristic criteria or iterative greedy algorithms to locate salient code influencing the model output, failing to operate on a solid theoretical basis. Moreover, when processing programs with high complexities, such attacks tend to be time-consuming. In this work, we propose a novel optimization for adversarial attacks against BCSD models. In particular, we aim to improve the attacks in a challenging scenario, where the attack goal is to limit the model predictions to a specific range, i.e., the targeted attacks. Our attack leverages the superior capability of black-box, model-agnostic explainers in interpreting the model decision boundaries, thereby pinpointing the critical code snippet to apply semantic-preserving perturbations. The evaluation results demonstrate that compared with the state-of-the-art attacks, the proposed attacks achieve higher attack success rate in almost all scenarios, while also improving the efficiency and transferability. Our real-world case studies on vulnerability detection and classification further demonstrate the security implications of our attacks, highlighting the urgent need to further enhance the robustness of existing BCSD models.

==> symlink.py <==
#!/usr/bin/env python3

import os, sys, shutil

if len(sys.argv) > 1 and os.path.exists(sys.argv[1]):
    TEMPLATE_DIR= os.path.abspath(sys.argv[1])
else:
    TEMPLATE_DIR="~/submission/paper-template" # Change this to the path of your local paper-template
    print("Warning! You are using the default template directory at %s " % TEMPLATE_DIR)

LINKS = ["bin", "conf.bib", "data/color", "lab.bib", "sty"]

TEMPLATE_DIR = os.path.expanduser(TEMPLATE_DIR)
PWD = os.getcwd()
if PWD[-4:] == "/bin":
    os.chdir("..")
    PWD = os.getcwd()

if PWD == TEMPLATE_DIR:
    print("Warning! You are attempting to create symbolic links in the template directory!!!")
    sys.exit(1)

if not os.path.isdir(TEMPLATE_DIR):
    print("Warning! Your TEMPLATE_DIR setting is incorrect!!!")
    sys.exit(1)

for l in LINKS:
    src = os.path.join(TEMPLATE_DIR, l)
    dst = os.path.join(PWD, l)
    is_dir = os.path.isdir(src)
    print(src)
    try:
        if is_dir:
            shutil.rmtree(dst)
        else:
            os.remove(dst)
    except OSError as e:
        print(e)
    try:
        os.symlink(src, dst)
    except OSError as e:
        print(e)

IGNORE_LIST = ["/" + l for l in LINKS]
with open(".gitignore", "r") as f:
    ignored_entries = f.read().split('\n')
    for e in ignored_entries:
        if e in IGNORE_LIST:
            IGNORE_LIST.remove(e)

with open(".gitignore", "a") as f:
    for l in IGNORE_LIST:
        f.write(l + "\n")

